Pairwise edge correlations in random minimum spanning trees: a universal bound and complete-graph negative correlation

Let $G$ be a finite connected multigraph whose edges receive independent weights from one atomless law, and let $\operatorname{MST}(G)$ be the resulting random minimum spanning tree. Its law is not pairwise negatively correlated: Lyons, Peres and Schramm exhibited two positively correlated edges, and we give such an example on a simple graph. We prove that positive correlation is nevertheless uniformly controlled: $\mathbf{P}(e,f\in T)\leq 8\mathbf{P}(e\in T)\mathbf{P}(f\in T)$, answering a question of R. Lyons recorded by Tang and Zhang. After conditioning on all other weights, Harris's inequality gives conditional negative correlation; two bottleneck distances and a sharp second-moment estimate control the remaining environmental covariance. For $K_n$ we prove pairwise negative correlation for every $n\geq 3$. The key finite identity is $\mathbf{E}[\mathrm{deg}(x)^2]=10(n-1)/n-4\mathbf{E}[L_n]$, where $L_n$ is the total weight of the minimum spanning tree under rate-one exponential weights. Known expansions for $\mathbf{E}[L_n]$ then give the rate of convergence to $10-4\zeta(3)$ and the limits of both pair-correlation ratios. Finally, an explicit $K_4$ family shows that no universal constant survives when the independent edge laws need not be identical.

==> anc/data/kn-exact-table.csv <==
n,p0,p1,p2,p0_squared,E_deg_squared,E_L_n,E_L_n_upper_bound,E_L_n_lower_bound,E_L_n_harmonic_lower_bound,p1_over_p0sq_float,p2_over_p0sq_float
3,2/3,1/3,,4/9,2,7/6,7/6,10/9,7/6,0.7500000000,
4,1/2,17/90,11/45,1/4,79/30,73/60,39/32,9/8,29/24,0.7555555556,0.9777777778
5,2/5,919/7560,593/3780,4/25,1927/630,3113/2520,31/25,28/25,73/60,0.7597552910,0.9804894180
6,1/3,152767/1801800,147533/1351350,1/9,302917/90090,447833/360360,5/4,10/9,437/360,0.7630719281,0.9825707626
7,2/7,2798533/44767800,3596867/44767800,4/49,5356693/1492260,7434107/5969040,123/98,54/49,169/140,0.7657742674,0.9842257326
8,1/4,13493159041/281097016200,10821983992/175685635125,1/16,6301383679/1673196525,33356343659/26771144400,161/128,35/32,1343/1120,0.7680285888,0.9855771290
9,2/9,2022816831649/53201308960800,3888439719551/79801963441200,4/81,3711747274849/950023374300,4732904941151/3800093497200,34/27,88/81,3001/2520,0.7699442296,0.9867038469
10,1/5,91807849079576023/2974606786990238400,205652829619447817/5205561877232917200,1/25,166173018754331983/41313983152642200,205652829619447817/165255932610568800,63/50,27/25,29809/25200,0.7715965139,0.9876591349
11,2/11,108553325318744819813/4247828242888909278600,277612878580246932787/8495656485777818557200,4/121,194368037296298542613/47198091587654547540,234705522591470071387/188792366350618190160,305/242,130/121,32581/27720,0.7730392810,0.9884803595
12,1/6,9989960499458202548496697/464461990183251605093749200,28715205349146097875982403/1045039477912316111460935700,1/36,17730993669179062633392517/4222381728938650955397720,20974172179425237791086583/16889526915754603821590880,121/96,77/72,388631/332640,0.7743121839,0.9891945849
13,2/13,240951789813479633354738018027/13128217979199801737851431239400,768911131663428192633833615773/32820544947999504344628578098500,4/169,424563230082008328989023769627/99456196812119710135238115450,493493971260635149182404988373/397824787248478840540952461800,213/169,180/169,418661/360360,0.7754451621,0.9898219351
14,1/7,3150338430101697490653534433520049211/198807825835986445084215730677574017600,11050220558183048586790446329163809189/546721521048962723981593259363328548400,1/49,5517098261482488503560864560634025611/1274409139974272083873177760753679600,6316700895421466560975786074935856389/5097636559897088335492711043014718400,247/196,52/49,5830673/5045040,0.7764613009,0.9903777088
15,2/15,5038208056806132362946112671548272738337/364557447637298395424311312503970794181800,19265621785680427332007974828716446873783/1093672342911895186272933937511912382545400,4/225,8777258801804064623708279979281306524817/2003062899106035139694018200571268099900,9917994923185596680102556559383862407583/8012251596424140558776072802285072399600,63/50,238/225,6216773/5405400,0.7773787232,0.9908737589
16,1/8,9637793305612902585655719900271612195923052781/792610325311963896777372336862587358040320509600,39900352026384840962930051153640097681596979069/2575983557263882664526460094803408913631041656200,1/64,16714671210184008806882258622258999321283057331/3774334882437923317987487318393273133525335760,18669718312671522299250434987677936305516965419/15097339529751693271949949273573092534101343040,645/512,135/128,6601157/5765760,0.7782118802,0.9913194215
17,2/17,3958101386058430419254493635751846938017380413/367115453192411840480866903381854342417305826240,17636925272318736667855324210239584968882962307/1284904086173441441683034161836490198460570391840,4/289,6837438273842052697535802681884037858937426109/1529647721635049335336945430757726426738774276,7559246165076058693870742548776916745662802371/6118590886540197341347781723030905706955097104,364/289,304/289,13968079/12252240,0.7789724531,0.9917221563
18,1/9,5132105476696918997585261391836258098556342883447833922184817/533174989866976164056321715261681049732383101409989653333804800,24488727293690645672210389456034911331020496083773813485248783/1999406212001160615211206432231303936496436630287461200001768000,1/81,8834709572995364581309717747820154277253447754350539848114017/1960202168628588838442359247285592094604349637536726666668400,9678310908496863337312564032099326616232076600162989781531983/7840808674514355353769436989142368378417398550146906666673600,34/27,85/81,250430303/220540320,0.7796699986,0.9920880004
19,2/19,55156013601751497366636318434343406776725389874903895947341139888927/6379278480050961562131893178742979218573391065232500229508228242166000,280595485348299111166621217288971288937663613558385589816249820225073/25517113920203846248527572714971916874293564260930000918032912968664000,4/361,94656189948816274841137204990027488625477037337643835448940076372927/20847315294284188111542134571055487642396702827557190292510549811000,102844691786507612531367227788392920618281199976055862059054606047073/83389261177136752446168538284221950569586811310228761170042199244000,909/722,378/361,87787741/77597520,0.7803124198,0.9924218950
20,1/10,104516657864167491354703908142712891208680214603252330752455321058888555646509/13384020057259346248244693561376813423568417707380227596637328837198231043384000,564684344998799821057530769926127779969740670765759049079411120801022996522691/56882085243352221555039947635851457050165775256365967285708647558092481934382000,1/100,178872324848941637178285539039250743561838090755364706289329370154434283665309/39134561570933760959779805735019922291135724290585460808881078471339856852000,192906010074929091939622615443438518203951290005197171395040875323294356428691/156538246283735043839119222940079689164542897162341843235524313885359427408000,1007/800,209/200,1749648679/1551950400,0.7809063153,0.9927279258
21,2/21,11107436756254321272353189018054283717624313476339176326222045542197417944640060921/1567065779482679965998584087477316945479318767616403666512148900958896683527455511200,444603202533779739759722372699392329136402728204426987887161981524250302230004743953/49362572053704418928955398755535483782598541179916715495132690380205245531114848602800,4/441,132736821486154984555545449002777071829662080917405941880471824092185318016952549647/28867001200996736215763391085108470048303240456091646488381690280821781012347864680,142186999475718693689820180379208357201797351997752596104115702391831644005408066353/115468004803986944863053564340433880193212961824366585953526761123287124049391458720,185/147,460/441,366225215/325909584,0.7814572422,0.9930095017
22,1/11,68354453808959632053518303740528778730647846308333500074527173945593027776417464848346648835459/10576991163583260115540888825558384900602679112137127483795127371749297688279359157766167961336000,412417871808461282289249370148488716751292113334263203734342252043011412599917042322842803952541/50240708027020485548819221921402328277862725782651355548026855015809164019326955999389297816346000,1/121,116431686370701723487795071129430528278841842272593170455414116544453471814050915565465594114259/25183312294245857417954497203710440239530188362231255913797922313688804019712759899443257050800,123954476438008733683588765815078219462128137548705181449020596449848748374116338020129132279741/100733249176983429671817988814841760958120753448925023655191689254755216078851039597773028203200,609/484,126/121,127494581/113809696,0.7819699178,0.9932694910
23,2/23,822112680202064555327778906969286726661878497404224489155715175227658741320608170944748681831078677566659/138954090057465355597158406264803211252252704240913765416295447429490744799416941128263888038991734044496800,5219369496209472644548673539326505066914326034809417485465826017358895380393171878110202972038127150454941/694770450287326777985792031324016056261263521204568827081477237147453723997084705641319440194958670222484000,4/529,1397491935098401431506488663759362135573897976662666581976814336426378181483825318473791696485288756425859/300766428695812458002507372867539418294919273248731093974665470626603343721681690753817939478337086676400,1479404339383282949387060120191014908986199419629543882128681469567219019332260419171423376785761637870141/1203065714783249832010029491470157673179677092994924375898661882506413374886726763015271757913348346705600,1331/1058,550/529,132902893/118982864,0.7824483749,0.9935103250
24,1/12,17472504536043544856167066637389403013134223402294618917416856510477309935621035957764082224996362494253055442268069/3213760682709242297599255129109242982859659681571220573910447519812445532967071966812308750403326934427287985669624000,116434190576841550877135230408829054606018263329839571662185123481707920604673629326082115708475593106883943960632931/16872243584223522062396089427823525660013213328248908013029849479015339048077127825764620939617466405743261924765526000,1/144,29645840455396735377376366368863808251238994923397727151926127418857785439284187347204645673493813003447328115259069/6351305697053838532804852033812733167706837315358143426700489169589813306259035507534207016607365483057881394604000,31220839141369217228670132288508217939284862682117814020620227123044592079031569599998171568993439542524035249695931/25405222788215354131219408135250932670827349261432573706801956678359253225036142030136828066429461932231525578416000,161/128,299/288,3180922571/2855588736,0.7828960839,0.9937340793
25,2/25,6259539033720029700289118044322337187641648923496771199363440106128540056601265030599491185505019010297109050330924221528851/1248605815185181458884835189338197297530096396357563850754253836139992977917770899021336975775751167847751553593101893957452000,43684693573687228655104289529205554713562206930805782830806713339471179060109570930253987845525027703612953093393151536769229/6867331983518498023866593541360085136415530179966601179148396098769961378547739944617353366766631423162633544762060416765986000,4/625,10602515782190226079018979572455197352963723345610036767204323014441559110228294244586750231681544811506679671524322113554771/2261967056494893947255136212569198002771913761517325816583793181413030757097411048951697419883607188129984698538228068763500,11112367960160755814630328068209103473646648764956291072000091527123536157906851825349544999201084194541173434442667346574829/9047868225979575789020544850276792011087655046069303266335172725652123028389644195806789679534428752519938794152912275054000,786/625,648/625,9914589163/8923714800,0.7833160491,0.9939425365
26,1/13,45002947193255049600210375908244049518599982214071555878055899615990373901559548278533530060973964255508857654972698116479372624159887117/9704469103145192192580455437122855570392958844554019761253102956952162220118502540004404718949519574666043786466646714181269231456227960000,328245864466175419345191756288788857034975357961083050323986521805246634564536703260097420667853711693185134132206021659723290124156572883/55800697343084855107337618763456419529759513356185613627205342002474932765681389605025327133959737554329751772183218606542298080873310770000,1/169,76107014831540922012327220257996791731397927228667773061559434734426791273734235906752775955042937251233356970570924764496261186519592117/16174115171908653654300759061871425950654931407590032935421838261586937033530837566674007864915865957776739644111077856968782052427046600,79413323359888440048257001490766919332591797844313312855958240857755295587139202234343453515301927727389139607420208475588181625278932883/64696460687634614617203036247485703802619725630360131741687353046347748134123350266696031459663463831106958576444311427875128209708186400,425/338,175/169,257145392467/232016584800,0.7837108857,0.9941372373
27,2/27,5391040571603519166308583735850391391822065824433233502028956058287271992014650583415286831872141873968213205287875486916235333179915516290041/1253078171783277700393904625422645550040408182305278092157050033717111923872649539070770881326943063828476635706207788845761731750979751289020000,41019262087036395663095291279803147498563422409095584726009934079383540003268665678465116180236860490049439969016116692556421398337853049969959/7518469030699666202363427752535873300242449093831668552942300202302671543235897234424625287961658382970859814237246733074570390505878507734120000,4/729,9103864784294712352660893737102674503052904883115538960272067269300936951637315884365719072840862063089625459232194861274047871701337001590841/1927812571974273385221391731419454692369858742008120141780076974949402959804076213955032125118373944351502516471088905916556510386122694290800,9460256279161253579100656269158741053101290410295988330943488785767387846476010620386442132002738882517435810489402010515014820905770424913159/7711250287897093540885566925677818769479434968032480567120307899797611839216304855820128500473495777406010065884355623666226041544490777163200,611/486,754/729,266412327067/240940299600,0.7840828819,0.9943195197
28,1/14,7323634970862901294488344604848371335343273964337003869198670440215155032599228352053134655608699240244515088141565252539451301947090277149346262592380681/1829895649306822288705377215127954903797824901208527956597243358859070460897398108223217192184905851692247583538038071585141551892885694648891556123483708800,58029781075809323302132270221150018086007615364538994580702878090465932856593561227347479350995081177335755752502651589787032694227398817453923598960608919/11436847808167639304408607594549718148736405632553299728732770992869190380608738176395107451155661573076547397112737947407134699330535591555572225771773180000,1/196,12350820820606918571151468822232862829293342374250542211498789557959854100998673704314720348424374656981458998960351163487642378575897130580367021173379881/2606688959126527476788286631236402996862998434769982844155617320312066183614527219691192581459979845715452398202333435306469447140862812890158911856814400,12785108428113167812164152264689594640456999675317149500001806030763641240998553056993208115654002426703260555133578391253313004568137136574736771731616119/10426755836506109907153146524945611987451993739079931376622469281248264734458108878764770325839919382861809592809333741225877788563451251560635647427257600,1971/1568,405/392,2480998948403/2248776129600,0.7844340495,0.9944905521
29,2/29,982770283337267638163962874025540966495919080253969174337496385369391609736254170932548315747641686062109582344040906301854158988390247705563857866950298872049639/263298115249318384501443242674165061190345198882502397917993329707938573359580297616615673518321502598240028240033576477455991046368744159126954386961934357842894400,8096475070087504241196148942324978384895294674315079029731239121800904023352721608950750771091030817325477598346772075679386911576049206057434569269668127260463961/1711437749120569499259381077382072897737243792736265586466956643101600726837271934508001877869089766888560183560218247103463941801396837034325203515252573325978813600,4/841,1655306976183547036635082267829283140673046025036861633898143459974598693668770895368348248106061871498227151284101127189353497548719096132452630247440552659643239/348277930223966117065401114648366483056012167833997880843906520777696525607910446582824964971324738886560883915388328673883586040170296506781685697039595711432400,1707376488047849955720514701189427730212588698877600663905091913051436725993812726810651413686039055682360693416199977248143195252925146001991231655010716278324761/1393111720895864468261604458593465932224048671335991523375626083110786102431641786331299859885298955546243535661553314695534344160681186027126742788158382845729600,1057/841,868/841,2564180718503/2329089562800,0.7847661647,0.9946513593
30,1/15,999836419855002161072555998881519412890952730341810286841112943759033862920288902462667639920873572423526486404214205740812230524246692512019860596740475440528212752694531296965622619/286547822533037801399078809781201902181677975337294492853965137208889279756429003681469924734577716009443557297086312740733653435417162590323739149176888163363473915151216218924802264000,8551757664579591218896737660491877326498313114234672808291058296537275462294011220252996517898383627891258756831996218950309550656325393832104777709155796671587584419012676000527786181/1934197802098005159443781966023112839726326333526737826764264676160002638355895774849921991958399583063744011755332610999952160689065847484685239256943995102703448927270709477742415282000,1/225,1682093140171758831070362688836762037133043147811559079350553746637341671864167482656643651193677658160296860921086378933035214894287555822314477618590209162822198264959331818215151819/352891407060391381033348287907884115987288146967111444401434898040504039108902713893435867899726251243157090267347675789080853984503894815669629494060207097738268368412827855818722000,1729190461412024518918670760939451084077408939537184883196650267754197372855225418313236405170342770523555011663274487028079706955916760729158607490658459448647729296364670788032494181/1411565628241565524133393151631536463949152587868445777605739592162016156435610855573743471598905004972628361069390703156323415938015579262678517976240828390953073473651311423274888000,377/300,232/225,76770643832587/69872686884000,0.7850808025,0.9948028441

